Dandelion++: Lightweight Cryptocurrency Networking with Formal Anonymity Guarantees

Recent work has demonstrated significant anonymity vulnerabilities in Bitcoin's networking stack. In particular, the current mechanism for broadcasting Bitcoin transactions allows third-party observers to link transactions to the IP addresses that originated them. This lays the groundwork for low-cost, large-scale deanonymization attacks. In this work, we present Dandelion++, a first-principles defense against large-scale deanonymization attacks with near-optimal information-theoretic guarantees. Dandelion++ builds upon a recent proposal called Dandelion that exhibited similar goals. However, in this paper, we highlight simplifying assumptions made in Dandelion, and show how they can lead to serious deanonymization attacks when violated. In contrast, Dandelion++ defends against stronger adversaries that are allowed to disobey protocol. Dandelion++ is lightweight, scalable, and completely interoperable with the existing Bitcoin network. We evaluate it through experiments on Bitcoin's mainnet (i.e., the live Bitcoin network) to demonstrate its interoperability and low broadcast latency overhead.

==> figures/generate_recall_plot.m <==
% Generate Plot for Expected Recall under partial deployment

beta = 0:0.01:1;    % adoption fraction
p = 0.2;    % fraction of spies
q = 0.2;    % probability of switching to fluff phase
d = 8;  % outdegree of main p2p graph
k = 2;  % outdegree of anonymity graph
f = p + (1-p)*beta; % fraction of dandelion nodes total
n = 1000; % number of total nodes
nt = (1-p)*n;   %fraction honest nodes total

figure(3)
% Version-checking
x = [beta fliplr(beta)]; 
y11 = p./f.*(1-(1-f).^d);
rho = 1 - (1 - 1/(n-d))^d;
C = (1-p./f).*(1-(1-f).^d); %.*(1-(1-rho).^nt)./(nt*rho);
zeta = (1-(1-rho).^nt)./(nt*rho);
% y21 = (1-f).^d +  y11;
y21 = (1-f).^d + (1-(1-f*n./(n-d)).^d).*(p*n./(f*n-1) + (1-p./f).*q.*zeta);
yy = [y11 fliplr(y21)];
fill(x,yy,'b','FaceAlpha',.3)
hold on

% No-version-checking
y1 = p*ones(size(beta));
y2 = p*n/(n-1) + (1-p)*n/(n-1) * zeta * (1-beta * (1-q))*nt/(nt-1);
y = [y1 fliplr(y2)];
h = fill(x,y,'r','FaceAlpha',.3)

% Diffusion lower bound
plot(beta, 0.38 * ones(size(beta)),'k--', 'LineWidth', 2.0)

% Average recall lower bound
plot(beta, 0.2 * ones(size(beta)),'g-', 'LineWidth', 2.0)

ylim([0 1])
xlabel('Fraction of Honest Node Adoption (\beta)')
ylabel('Expected Recall')
set(gca,'FontSize', 18)
legend('Version-checking','No-version-checking','Diffusion (first-spy)','Lower bound')
